Pilot-waves and copilot-particles: A nonstochastic approach to objective wavefunction collapse

We seek an extension to Schrodinger's equation that incorporates the macroscopic measurement-induced wavefunction collapse phenomenon. We find that a suitable hybrid between two leading approaches, the Bohm-de Broglie pilot-wave and objective collapse theories, accomplishes this goal in a way that is consistent with Born's rule. Our theory posits that the Bohmian particle is guided by the wavefunction and, conversely, the wavefunction gradually localizes towards the particle's position. As long as the particle can visit any state, as in a typical microscopic system, the localization effect does not favor any particular quantum state and, on average, the usual Schrodinger-like time evolution results. However, when the wavefunction develops spatially well-separated lobes, as would happen during a macroscopic measurement, the Bohmian particle can remain trapped in one lobe, which causes the wavefunction to eventually localize. This proposed loss of ergodicity mechanism recasts one of the foundational postulate of quantum mechanics as a emergent feature and has important implications regarding the feasibility of large-scale quantum computing.

==> anc/copilot.c++ <==
// Simulation (fig. 2) from the paper:
// Pilot-waves and copilot-particles: A novel approach to objective wavefunction collapse
// Axel van de Walle
// https://arxiv.org/abs/2506.08168
// (2026)

// To compile this code:
// 0) make sure you have the glut library.
// 1) download ATAT from https://alum.mit.edu/www/avdw/atat and gunzip and untar it
// 2) copy the current file into the atat/src/ directory
// 3) go to the atat/    directory and type     make
// 4) go to the atat/src directory and type     make copilot
// 5) to run: ./copilot
// no command-line param needed. Everything is hard-coded for simplicity;

#include <GL/glut.h>
#include <iostream>
#include <fstream>
#include <bits/stdc++.h>

#include "myglut.h"
#include <complex.h>
#include "tensor.h"
#include "normal.h"


// uncomment if want standard Bohmian dynamics instead of that described in the paper;
//#define USEBOHM

// Wavefunction evolution according to modified schrodinger equation.
class ModSchrodinger {
public:
  // physical constants: defaults set in constuctor, read+write allowed
  Real hbar;
  Real mass;
  Real decay;      // kappa in the paper, set to zero to recover usual Schrodinger eqn
  Real decay_rad;  // sigma in the paper
  Real kTom;       // kBoltzmann T over mass: tau/mu in the paper;
private:
  // simulation parameters set through constructor
  Real dt;
  Real length; // physical length of first dimension of box
  Real dx;
public:
  // potential, set using access_pot(void) member function
  PeriodicTensor<Real> pot;
  // state variables: 3 copies kept in memory for leap-frog algorithm
  Array<PeriodicTensor<Complex> > all_psi; //wavefunction, set using access_psi(void)
  Array<Array<Real> > pos; // position of Bohmian particle, set using set_particle_pos(Array<Real>)
  Array<Array<Real> > vel; // and velocity, set internally
  int tmod;                // time step mod 3 (for leap-frog), set internally
public:
  // Constructor
  // size: array of grid points along each dimension
  // length: physical length associated with size(0) grid points
  // dt: time step
  ModSchrodinger(const Array<int> &size, Real _length, Real _dt): all_psi(3), pot(), pos(3), vel(3) {
    // defaults;
    hbar=1.05457266e-34; // in Js;
    mass=9.1093897e-31;  // in kg;
    decay=2e15;          // in s^-1
    decay_rad=0.2e-10;   // in m
    kTom=5.0e13;         // in m^2/s^2;

    dt=_dt;
    // set sampling grid geometry
    length=_length;
    dx=length/(Real)size(0);
    // create all simulation grids
    pot.resize(size);
    for (int t=0; t<2; t++) {
      all_psi(t).resize(size);
    }
    for (int t=0; t<2; t++) {
      pos(t).resize(size.get_size());
      vel(t).resize(size.get_size());
    }

    tmod=0;
  }

  // various setter and getter
  PeriodicTensor<Real> &access_pot(void) {return pot;}            // use these to init simulation after constructor
  PeriodicTensor<Complex> &access_psi(void) {return all_psi(0);}  //
  void set_particle_pos(const Array<Real> &_pos) {pos(0)=_pos;}   //
  Real get_dx(void) {return dx;} // get implied grid step (in m)

  // localization function (phi in the paper)
  Real kern(Real r,int dim) {
    return exp(-sqr(r)/2.)*pow(2.*M_PI,-(Real)dim/2.);
  }
  // use states from times told and t  to predict state at time tnew
  // curdt is the physical time between told and tnew
  // leap-frog algorithm used
  void propagate(int tnew, int t, int told, Real curdt) {
    // compute prefactors once in advance;
    Complex kine_prefac(0.,hbar*curdt/(2.*mass*sqr(dx)));
    Complex pot_prefac(0.,curdt/hbar);
    Complex vel_prefac(0.,-hbar*curdt/(mass*dx));
    Real force_prefac=kTom*curdt/dx;

    // calc position of particle in grid;
    int dim=pos(t).get_size();
    Array<Real> &rpos=pos(t);
    Array<int> ipos(dim);
    for (int j=0; j<dim; j++) {
      ipos(j)=(int)floor(rpos(j)/dx);
    }

    Array<int> i;
    PeriodicTensor<Complex> &psi=all_psi(t);
    // loop over all grid points;
    MultiDimIterator<Array<int> > it(psi.get_size());
    for (; it; it++) {
      i=(Array<int> &)it;
      Complex grad2psi(0.,0.); // calculate nabla^2 psi;
      for (int d=0; d<i.get_size(); d++) {
	grad2psi-=2.*psi(i);
	i(d)--;
	grad2psi+=psi(i);
	i(d)+=2;
	grad2psi+=psi(i);
	i(d)--;
      }
      // calc distance of grid point to particle;
      Real dr=0.;
      for (int j=0; j<dim; j++) {
	dr+=sqr((Real)(i(j))*dx-rpos(j));
      }
      dr=sqrt(dr);
      // modified Schrodinger equation (equation (1) in paper)
      all_psi(tnew)(i)=all_psi(told)(i)
	+kine_prefac*grad2psi
	+pot_prefac*pot(i)*psi(i)
	-decay*psi(i)*curdt
	+decay*psi(i)*curdt*kern(dr/decay_rad,dim)/(ipow(decay_rad,dim)*sqr(abs(psi(ipos))));
    }
#ifdef USEBOHM
    // calc grad psi for Bohmian dynamics
    Array<Complex> pvel(dim);
    for (int j=0; j<dim; j++) {
      ipos(j)++;
      pvel(j)=psi(ipos);
      ipos(j)--;
      pvel(j)-=psi(ipos);
      pvel(j)*=vel_prefac/psi(ipos);
    }
    // dr/dt=v ;
    for (int j=0; j<dim; j++) {
      Real l=dx*pot.get_size()(j); // needed for periodic boundary conditions;
      pos(tnew)(j)=fmod(pos(told)(j)+real(pvel(j))+l,l);
    }
#else
    // calc gradient of ln |psi| ;
    Array<Real> force(dim);
    for (int j=0; j<dim; j++) {
      ipos(j)++;
      force(j)=real(log(abs(psi(ipos))));
      ipos(j)--;
      force(j)-=real(log(abs(psi(ipos))));
      force(j)*=force_prefac;
    }
    // dv/dt= F/m ;
    for (int j=0; j<dim; j++) {
      vel(tnew)(j)=vel(told)(j)+force(j);
    }
    // dr/dt=v ;
    for (int j=0; j<dim; j++) {
      Real l=dx*pot.get_size()(j); // needed for periodic boundary conditions;
      Real w=0.5; // use a weighted average of leap-frog and 1st order, for stability;
      pos(tnew)(j)=fmod(pos(told)(j)+((1-w)*vel(told)(j)+w*vel(t)(j))*curdt+l,l);
    }    
#endif
  }
  // call this member once after initializing pos, pot and all_psi;
  void post_init(void) {
    zero_array(&vel(0));
#ifndef USEBOHM
    rndseed(1001); // for reproducibility;
    // set velocity to random draw from normal 
    Real vnorm=0.;
    for (int j=0; j<vel(0).get_size(); j++) {
      vel(0)(j)=normal01();
      vnorm+=sqrt(vel(0)(j));
    }
    vnorm/=(Real)(vel(0).get_size());
    vnorm=sqrt(kTom/vnorm);
    for (int j=0; j<vel(0).get_size(); j++) {
      vel(0)(j)*=vnorm;
    }
#endif
    for (int t=1; t<3; t++) {
      all_psi(t)=all_psi(0);
      pos(t)=pos(0);
      vel(t)=vel(0);
    }
    propagate(1,0,0,dt);
    tmod=0;
  }
  // standard one step ahead;
  void propagate(void) {
    propagate((tmod+2)%3,(tmod+1)%3,tmod,2.*dt);
    tmod=(tmod+1)%3;
  }
};

// convert magnitude and phase to intensity and hue;
rVector3d complex_to_rgb(const Complex &z) {
  Real m=abs(z);
  Complex u=z/m;
  Complex R(-0.5,sqrt(3.)/2.);
  rVector3d rgb;
  for (int i=0; i<3; i++) {
    rgb(i)=0.5*(1.+real(u))*sqr(m);
    u=R*u;
  }
  return rgb;
}

// save current view to file in .pam format (see netpbm library)
void dump_screen_shot(const char *filename) {
  int width=glutGet(GLUT_WINDOW_WIDTH);
  int height=glutGet(GLUT_WINDOW_HEIGHT);
  int bufsize=3 * width * height;
  int stepy=3*width;
  GLubyte *data = new GLubyte[bufsize];
  if( data ) {
    glReadPixels(0, 0, width, height, GL_RGB, GL_UNSIGNED_BYTE, data);
  }
  {
    ofstream dumpfile(filename);
    dumpfile << "P7" << endl;
    dumpfile << "WIDTH " << width << endl;
    dumpfile << "HEIGHT " << height << endl;
    dumpfile << "DEPTH 3" << endl;
    dumpfile << "MAXVAL 255" << endl;
    dumpfile << "TUPLTYPE RGB" << endl;
    dumpfile << "ENDHDR" << endl;
    for (int y=1; y<=height; y++) {
      dumpfile.write((char *)data+bufsize-y*stepy,stepy);
    }
  }
  delete data;
}

// View evolving wavefunction using GLUT
class SchrodingerViewer {
private:
  ModSchrodinger &mod_schro; // simulator engine;
  Real bnd;  // max psi magnitude (for plotting);
  int istep; // count steps for screen dumps;
public:
  static SchrodingerViewer *pcurrent_instance;
public:
  int dumpstep; // dump picture to file every this many steps (=0 to turn off) read+write
public:
  // redraw screen;
  VOID_MEMBER_CALLBACK(render_scene,(void),()) {
    // setup color mode;
    glClear(GL_COLOR_BUFFER_BIT);
    // setup coordinate system;
    glMatrixMode(GL_PROJECTION);
    glLoadIdentity();
    Array<int> size;
    size=mod_schro.access_pot().get_size();
    gluOrtho2D(0.,(Real)size(0),0.,(Real)size(1));
    
    PeriodicTensor<rVector3d> rgb(size);    // color map;
    MultiDimIterator<Array<int> > it(size); // to loop over grid points;
    Array<int> i;                           //
    PeriodicTensor<Complex> &psi=mod_schro.all_psi(mod_schro.tmod); // access current psi;
    // if not done yet, find bound on |psi|;
    if (bnd==0.) {
      bnd=0.;
      for ( ; it; it++) {
	bnd=max(bnd,abs(psi((Array<int> &)it)));
      }
    }
    // calc colors for each point;
    it.init(size);
    for ( ; it; it++) {
      i=(Array<int> &)it;
      rgb(i)=complex_to_rgb(psi(i)/bnd);
    }
    // draw pixels (rectangles);
    it.init(size);
    for ( ; it; it++) {
      i=(Array<int> &)it;
      glBegin(GL_QUADS);
      for (int c=0; c<4; c++) {
	glColor3f(rgb(i)(0),rgb(i)(1),rgb(i)(2));
	glVertex2f(i(0),i(1));
	i(c%2)+=(c>=2 ? -1:1); // go to next corner of square;
      }
      glEnd();
    }
    // draw the Bohmian particle;
    Real dx=mod_schro.get_dx(); // to convert coord to grid index;
    int isin[]={0,1,0,-1};
    Array<Real> &rpos=mod_schro.pos(mod_schro.tmod);
    glBegin(GL_QUADS);
    glColor3f(1.,1.,1.);
    for (int c=0; c<4; c++) {
      glVertex2f(rpos(0)/dx+isin[(c+1)%4],rpos(1)/dx+isin[c]);
    }
    glEnd();

    // to overlay potential;
    glBlendFunc(GL_SRC_ALPHA, GL_ONE_MINUS_SRC_ALPHA);
    glEnable(GL_BLEND);

    Real maxpot=max(mod_schro.pot.vectorize());

    // draw potential in grey scale;
    it.init(size);
    for ( ; it; it++) {
      i=(Array<int> &)it;
      glBegin(GL_QUADS);
      for (int c=0; c<4; c++) {
	glColor4f(1.,1.,1.,mod_schro.pot(i)/maxpot);
	glVertex2f(i(0),i(1));
	i(c%2)+=(c>=2 ? -1:1); // next corner of square;
      }
      glEnd();
    }

    // dump screen shot if requested;
    if (dumpstep>0) {
      if (istep % dumpstep == 0) {
	ostrstream filename;
	filename << "schro_" << setfill('0') << setw(4) << istep << ".pam" << "\0";
	dump_screen_shot(filename.str());
      }
    }
    istep++;

    glutSwapBuffers();

    mod_schro.propagate();
  }
  // Constructor: need to provide an initiallized ModSchrodinger;
  SchrodingerViewer(ModSchrodinger &_mod_schro): mod_schro(_mod_schro) {
    SchrodingerViewer::pcurrent_instance=this; // used for callbacks to member functions;
    // setup GLUT window params;
    glutInitDisplayMode(GLUT_DEPTH | GLUT_DOUBLE | GLUT_RGBA);
    glutInitWindowPosition(20,20);
    glutInitWindowSize(1000,1000);
    glutCreateWindow("Modified Schrodinger");
    glClearColor(0.0f, 0.0f, 0.0f, 1.0f);
    bnd=0.; // will update after first step;
    istep=0;
    dumpstep=0;
    // callbacks;
    glutDisplayFunc(  &SchrodingerViewer::static_render_scene);
    glutIdleFunc(     &SchrodingerViewer::static_render_scene);
  }
};

SchrodingerViewer *SchrodingerViewer::pcurrent_instance=NULL;

int main(int argc, char *argv[]) {
  glutInit(&argc, argv);
  // setup a 2D grid, but the code can handle n-dimensions;
  Array<int> size(2); size(0)=100; size(1)=100; // sampling grid size;
  Real length=10e-10; // in m
  Real dt=0.2e-18;    // in s
  ModSchrodinger mod_schro(size,length,dt);
  mod_schro.mass=9.1093897e-31; // in kg;
  mod_schro.decay=2e15;         // in s^-1
  mod_schro.decay_rad=0.2e-10;  // in m
  mod_schro.kTom=5.0e13;        // in m^2/s^2; tau/mu in the paper;

  // init the potential and initial wavefunction;
  PeriodicTensor<Real> &pot=mod_schro.access_pot();       // access inner arrays
  PeriodicTensor<Complex> &allpsi=mod_schro.access_psi(); //
  MultiDimIterator<Array<int> > it(pot.get_size());
  Array<int> i;
  Real dx=mod_schro.get_dx();
  Real sum=0.;
  // loop over all grid points:
  for ( ; it; it++) {
    i=(Array<int> &)it;
    // wall with double slit potential:
    pot(i)=(abs(i(0)*dx-length*0.3)<length/60. ? 1. : 0.)*(abs(abs(i(1)*dx-length/2.)-length/12) > length/14 ? 1. : 0.)*4e-16;
    // gaussian wave packet as initial wavefunction
    Complex psi=exp(Complex(0.,10.*2.*M_PI*i(0)*dx/length))*Complex(exp(-(sqr(i(0)*dx-length/6)+sqr(i(1)*dx-length/2))/(2.*sqr(length/12.))),0.);
    allpsi(i)=psi;
    sum+=sqr(abs(psi)); // to normalize wavefunc;
  }
  sum*=pow(dx,(Real)pot.get_size().get_size());
  allpsi/=sqrt(sum); // normalize wavefunc;

  // set Bohmian particle initial pos;
  Array<Real> pos(2);
  pos(0)=length*(1./6.-0.03); pos(1)=length*0.58;
  mod_schro.set_particle_pos(pos);
  
  mod_schro.post_init(); // must call this after setup;
  
  SchrodingerViewer viewer(mod_schro); // create viewer;
  viewer.dumpstep=0; // set this to >0 to dump periodic screen shots
  glutMainLoop();
}


==> anc/ergo_test.c++ <==
// Simulation (fig. 4) from the paper:
// Pilot-waves and copilot-particles: A novel approach to objective wavefunction collapse
// Axel van de Walle
// https://arxiv.org/abs/2506.08168
// (2026)

// To compile this code:
// 1) download ATAT from https://alum.mit.edu/www/avdw/atat and gunzip and untar it
// 2) copy the current file into the atat/src/ directory
// 3) go to the atat/    directory and type     make
// 4) go to the atat/src directory and type     make ergo_test

// 5) to run: ./ergo_test
// no command-line param needed. Everything is hard-coded for simplicity;

#include <iostream>
#include <fstream>

#include "array.h"
#include "linalg.h"
#include "normal.h"

// all parameters controlling the simulation can be set in this object;
class GlobalParam {
public:
  // defined when initialized below;
  int dim;
  Real sigma;
  Real ragged_width;
  Real perp_shift;
  Real delta_pos;
  Real delta_t;
  Real kTom;
  int winsz;
  int stepsz;
  int nb_steps;
  int nbin;
  Real min_shift;
  Real max_shift;
  Real delta_shift;
  Real trial_jump;
  int mc_equil;
  int mc_steps;
public:
  GlobalParam(void) {
    dim=32; // nb spatial dimensions;
    sigma=1.0e-9; // width of one lobe (m);
    ragged_width=0.0013; // small perturbations of widths to break symmetry;
    perp_shift=0.02*sigma; // small perturbations of lobe alignment relative to their principal axes;
    delta_pos=1.0e-11; // spatial finite difference to estimate gradiants (m);
    delta_t=1e-17; // time step for time integration (s);
    kTom=sqr(7e6); // tau/mu in the paper, k_B*T/mass in (m/s)^2;
    winsz= 200; // window size to accumulate spatial distribution histogram;
    stepsz= 100; // histogram calculated every this many steps;
    nb_steps=50; // how many time the histogram is calculated;
    nbin=30; // number of bins in the histogram;
    min_shift=0.5e-9; // minimal half-distance between the center of the two lobes (m);
    max_shift=16e-9; //  maximal half-distance between the center of the two lobes (m);
    delta_shift=0.5e-9; // step size when scanning different lobe half-distances (m);
    trial_jump=1.0e-10; // trial move for Monte Carlo is a "dim"-dimensional Gaussian with this std dev;
    mc_equil=100000; // number of equilibration steps during Monte Carlo;
    mc_steps=500000; // number of averaging steps during Monte Carlo;
  }
};

GlobalParam global_param;

// this function breaks the symmetry of the lobes in a deterministic and time-invariant way;
void ragged_width(Array<Real> *pv,int parity) {
  for (int i=1; i<pv->get_size(); i++) {
    if (i%2==parity) {
      (*pv)(i)*=(1.+((Real)i)*global_param.ragged_width);
    }
    else {
      (*pv)(i)/=(1.+((Real)i)*global_param.ragged_width);
    }
  }
  
  for (int i=1; i<pv->get_size(); i++) {
    (*pv)(i)+=(parity==1 ? 1. : -1.)*global_param.perp_shift*(Real)i;
  }
  
}

// Define a generic real-valued function of one argument;
template<class T>
class RealFunc1Var {
public:
  virtual Real operator()(const T &x) const {} // derived classes will implement this;
};

// Define the potential implied by the 2-lobe wavefunction shape;
class MyPot: public RealFunc1Var<Array<Real> > {
public:
  Real param; // this stores the half-distance between the centers of the two lobes;
public:
  MyPot(Real _param): param(_param) {}
  Real operator() (const Array<Real> &r) const {
    int dim=r.get_size();
    Array<Real> dist1(dim),dist2(dim);
    dist1=r; // will contain distance to lobe 1 center;
    dist1(0)+=param; //shift center;
    ragged_width(&dist1,0); // break symmetry;
    dist2=r; // will contain distance to lobe 2 center;
    dist2(0)-=param;
    ragged_width(&dist2,1); // break symmetry;
    // return potential for wavefunction that is a sum of two shifted decaying exponential along all directions;
    return -log(exp(-norm(dist1)/global_param.sigma)+exp(-norm(dist2)/global_param.sigma));
  }
};

// Define the potential implied by a 1-lobe wavefunction shape;
class MyPotOneLobe: public RealFunc1Var<Array<Real> > {
public:
  Real param; // stores the distance between lobe center ad the origin;
public:
  MyPotOneLobe(Real _param): param(_param) {}
  Real operator() (const Array<Real> &r) const {
    int dim=r.get_size();
    Array<Real> dist1(dim);
    dist1=r; // will contain distance to lobe center;
    dist1(0)+=param; // shift center;
    ragged_width(&dist1,0); // break symmetry;
    return norm(dist1)/global_param.sigma; // note: log and exp cancel in this case;
  }
};

// implements one Monte Carlo step;
void update_pos_mc(Array<Real> *ppos, const RealFunc1Var<Array<Real> > &my_pot) {
  Array<Real> pos(*ppos); // copy current pos;
  Real V0=my_pot(pos); // potential here;
  for (int i=0; i<pos.get_size(); i++) { // add Gausian noise to each coordinate;
    pos(i)+=global_param.trial_jump*normal01();
  }
  if (uniform01()<0.5) {pos(0)=-pos(0);} //try hopping to the other lobe with prob 1/2;
  Real V1=my_pot(pos); // potential at the new position;
  Real r=exp(-V1+V0); // standard Metropolis algorithm to decide whether to...;
  if (uniform01()<r) {
    *ppos=pos; // accept the move;
  }
}

// implement Molecular Dynamics, Verlet algorithm;
void update_pos_vel(Array<Real> *ppos, Array<Real> *pvel, const RealFunc1Var<Array<Real> > &my_pot) {
  Real force_prefac=global_param.delta_t/(2.*global_param.delta_pos)*global_param.kTom; // calc force prefactor once;
  Array<Real> pos,vel; // copy current position and velocity;
  pos=*ppos;
  vel=*pvel;
  int dim=pos.get_size();
  Array<Real> force(dim); // will contain force acting on particle;
  for (int j=0; j<dim; j++) {
    // calc potential gradient by centered 1st order finite differences;
    pos(j)+=global_param.delta_pos; // +direction;
    force(j)=my_pot(pos);
    pos(j)-=2*global_param.delta_pos; // - direction;
    force(j)-=my_pot(pos);
    pos(j)+=global_param.delta_pos; // come back to center;
    force(j)*=-force_prefac; // account for units and deltas;
  }
  
  // dv/dt= F/m ;
  for (int j=0; j<dim; j++) {
    (*pvel)(j)=vel(j)+force(j); // update velocity from force;
  }
  // dr/dt=v ;
  for (int j=0; j<dim; j++) {
    (*ppos)(j)=pos(j)+(*pvel)(j)*global_param.delta_t; // update position from velocity;
  }    
}

// set velocities to random draws from normal compatible with kT/m;
void init_vel(Array<Real> *pvel) {
  int dim=pvel->get_size();
  Real vnorm=0.;
  for (int j=0; j<dim; j++) {
    (*pvel)(j)=normal01(); // first just at random
    vnorm+=sqr((*pvel)(j)); // accumulate norm^2;
  }
  vnorm/=(Real)(dim); // normalize per dof;
  Real empir_fact=1.; // can adjust if kinetic energy converts to potential energy too much;
  vnorm=sqrt(empir_fact*global_param.kTom/vnorm); // calc what ||v||^2 should be for given kT/m;
  for (int j=0; j<dim; j++) {
    (*pvel)(j)*=vnorm; // enforce average v^2 to be exactly kT/(2m);
  }
}

// histogram calculator;
class DensityAccu {
  Real min,max; // horizontal bounds of histogram - values beyond are mapped to the extreme bins;
  Real tot_weight; // number of datapoints accumulated;
  Array<Real> sum; // running sum in each bin;
  Array<Real> avg; // will contain the average in each bin after get_density();
public:
  DensityAccu(Real _min, Real _max, int _nbin): // init histogram;
    min(_min),max(_max),tot_weight(0),sum(_nbin),avg(_nbin) {
    zero_array(&sum);
  }
  void add(Real x, Real weight=1.) {// accumulate one data point x, with weight (can be -);
    int i=1+(int)floor((x-min)/(max-min)*(Real)(sum.get_size()-2)); // which bin i?;
    i=MAX(i,0); // deal with overflows;
    i=MIN(i,sum.get_size()-1);
    sum(i)+=weight; // update histogram;
    tot_weight+=weight;
  }
  const Array<Real> &get_density(void) {
    product(&avg,sum,1./tot_weight); // normalize histogram to frequencies;
    return avg;
  }
};

// distance between histograms, measured by normalized inner product;
Real dens_dist(const Array<Real> &a, const Array<Real> &b) {
  return inner_product(a,b)/(norm(a)*norm(b));
}

// main routine: compute and output all stats for one well separation (shift)
void run(Real shift) {
  Array<Real> history(global_param.winsz); // history of positions (first coordinate) visited;
  Array<Real> pos(global_param.dim),vel(global_param.dim); // current position and velocity;
  MyPot my_pot(shift);                  // potential function (two lobes)
  MyPotOneLobe my_pot_one_lobe(shift);  // potential function (one lobes)
  Real min_bin=-shift-6.*global_param.sigma; // histogram lower and upper bounds
  Real max_bin=+shift+6.*global_param.sigma; //

  DensityAccu density_ref_2l(min_bin,max_bin,global_param.nbin); // will contain fully equilibrated histogram for 2 lobes;
  zero_array(&pos); // start in middle of one lobe;
  pos(0)-=shift;    //
  // calc equilibrium histogram using Monte Carlo;
  for (int t=0; t<global_param.mc_equil; t++) { // equilibation phase;
    update_pos_mc(&pos,my_pot); // MC move;
  }
  for (int t=0; t<global_param.mc_steps; t++) { // accumulate histogram; 
    update_pos_mc(&pos,my_pot); // MC move;
    density_ref_2l.add(pos(0)); // add to histogram;
  }

  // now do the same for a single lobe;
  DensityAccu density_ref_1l(min_bin,max_bin,global_param.nbin); // will contain fully equilibrated histogram for 1 lobe;
  zero_array(&pos); // start in middle of one lobe;
  pos(0)-=shift;    //
  for (int t=0; t<global_param.mc_equil; t++) { // equilibation phase;
    update_pos_mc(&pos,my_pot_one_lobe); // MC move;
  }
  for (int t=0; t<global_param.mc_steps; t++) { // accumulate histogram;
    update_pos_mc(&pos,my_pot_one_lobe); // MC move;
    density_ref_1l.add(pos(0)); // add to histogram;
  }

  // do molecular dynamics now;
  zero_array(&pos); // start in the middle of one lobe
  pos(0)=-shift;    //
  init_vel(&vel);   // random velocities appropriate for temperature;
  DensityAccu density_accu(min_bin,max_bin,global_param.nbin); // will contain gradually equilibrating histogram;
  for (int s=0; s<global_param.nb_steps; s++) { // loop over blocks of time;
    for (int t=0; t<global_param.stepsz; t++) { // average within each block of time;
      density_accu.add(pos(0));         // add to histogram;
      update_pos_vel(&pos,&vel,my_pot); // MD move;
    }
    
    Real d2=dens_dist(density_accu.get_density(),density_ref_2l.get_density()); // how close to a 2-lobe density;
    Real d1=dens_dist(density_accu.get_density(),density_ref_1l.get_density()); // how close to a 1-lobe density;
    // print out:
    //   lobe_separation          real_time                                                 1-lobe_dist   2-lobe_dist
    cout << 2.*shift << " " << (Real)s*(Real)global_param.stepsz*global_param.delta_t << " " << d1 << " " << d2 << endl;
  }
}

int main(int argc, char *argv[]) {
  rndseed(1001); // for reproducibility;
  for (Real shift=global_param.min_shift; shift<global_param.max_shift; shift+=global_param.delta_shift) { // scan over lobe separation;
    run(shift);   // all calc, see routine above;
    cout << endl; // blank line so that gnuplot shows a nice grid;
    cerr << shift << endl; // report progress on screen;
  }
}

